Four-loop Anomalous Dimensions of Scalar-QED Theory from Operator Product Expansion

We apply the Operator Product Expansion (OPE) algorithm to the renormalization of scalar-QED theory, with a specific focus on the fixed-charge operator $\phi^Q$. Within the OPE framework, the anomalous dimension of the $\phi^Q$ operator is perturbatively computed to four-loop order in the modified minimal subtraction scheme, extending beyond the previously available three-loop result. The beta functions, as well as the mass and field anomalous dimensions, are also computed at this order. An alternative loop-integrand construction method is proposed, based on graph decomposition and skeleton expansion techniques, for deriving the integrands of one-Particle-Irreducible correlation functions. This work represents the first non-trivial validation of the OPE algorithm for higher-loop renormalization beyond pure scalar theories. The present successful computations further confirm the efficiency and versatility of the OPE algorithm in renormalization analysis.

==> anc/sQED4loopData.txt <==
(* Four-loop renormalization of scalar-QED theory with modified minimal subtraction scheme in (4-2\epsilon)-dimension *)

(* Four-loop anomalous dimension of the phiQ operator. *)
gammaPhiQ=Q (-3 e^2-\[Lambda]/2)-(Q^3 \[Lambda]^2)/2+Q^4 \[Lambda]^3-(21 Q^5 \[Lambda]^4)/8+Q ((7 e^4)/3+2 e^2 \[Lambda]+\[Lambda]^2/4)+Q^2 (e^4-2 e^2 \[Lambda]+\[Lambda]^2/2)+Q^2 (\[Lambda]/2+e^2 \[Xi])+Q^3 (-3 e^2 \[Lambda]^2 (-3+2 Zeta[3])-4 e^4 \[Lambda] (1+3 Zeta[3])+4 e^6 (-1+9 Zeta[3])+1/4 \[Lambda]^3 (-17+16 Zeta[3]))+Q^2 ((29 e^4 \[Lambda])/4+e^6 (95-108 Zeta[3])+e^2 \[Lambda]^2 (-31+30 Zeta[3])-3/16 \[Lambda]^3 (-57+64 Zeta[3]))+Q ((13 e^4 \[Lambda])/4+1/4 \[Lambda]^3 (-31+32 Zeta[3])-1/2 e^2 \[Lambda]^2 (-49+48 Zeta[3])+1/54 e^6 (-3251+3888 Zeta[3]))+Q^4 (-2 e^6 \[Lambda] (25+134 Zeta[3]-140 Zeta[5])+2 e^8 (17+41 Zeta[3]-125 Zeta[5])+3/2 e^4 \[Lambda]^2 (33+80 Zeta[3]-80 Zeta[5])-e^2 \[Lambda]^3 (37+7 Zeta[3]-40 Zeta[5])-1/8 \[Lambda]^4 (-142+77 Zeta[3]+80 Zeta[5]))+Q^3 (1/24 \[Lambda]^4 (-1197+4 \[Pi]^4+564 Zeta[3])-1/30 e^2 \[Lambda]^3 (-5805+17 \[Pi]^4-3300 Zeta[3]+8400 Zeta[5])-2/9 e^6 \[Lambda] (-1997+2 \[Pi]^4-5400 Zeta[3]+9180 Zeta[5])+1/15 e^8 (-3930-9 \[Pi]^4-8000 Zeta[3]+12600 Zeta[5])+1/45 e^4 \[Lambda]^2 (-19085+46 \[Pi]^4-25875 Zeta[3]+53100 Zeta[5]))+Q (1/320 \[Lambda]^4 (2545+128 \[Pi]^4-2800 Zeta[3]-19200 Zeta[5])-1/120 e^2 \[Lambda]^3 (-23465+176 \[Pi]^4-21120 Zeta[3]+28800 Zeta[5])+1/108 e^8 (-56189+216 \[Pi]^4-71088 Zeta[3]+129600 Zeta[5])+1/180 e^4 \[Lambda]^2 (-218625+424 \[Pi]^4-169500 Zeta[3]+424800 Zeta[5])-(e^6 \[Lambda] (-11842925+13608 \[Pi]^4-2676240 Zeta[3]+17107200 Zeta[5]))/4860)+Q^2 (1/405 e^8 (345280-891 \[Pi]^4+518940 Zeta[3]-891000 Zeta[5])-1/120 \[Lambda]^4 (-3525+68 \[Pi]^4+615 Zeta[3]-8400 Zeta[5])+1/240 e^2 \[Lambda]^3 (-84185+488 \[Pi]^4-67200 Zeta[3]+115200 Zeta[5])-1/180 e^4 \[Lambda]^2 (-278895+638 \[Pi]^4-256500 Zeta[3]+612000 Zeta[5])+(e^6 \[Lambda] (-12864605+17496 \[Pi]^4-7296480 Zeta[3]+24883200 Zeta[5]))/4860);

(* Four-loop anomalous dimension of mass *)
gammaM=-6 e^2+2 \[Lambda]+1/6 (172 e^4+96 e^2 \[Lambda]-15 \[Lambda]^2)+1/216 (129512 e^6-34128 e^4 \[Lambda]-1512 e^2 \[Lambda]^2+3807 \[Lambda]^3-51840 e^6 Zeta[3]-20736 e^4 \[Lambda] Zeta[3]-2592 e^2 \[Lambda]^2 Zeta[3])+1/38880 (1790640 e^8-549504 e^8 \[Pi]^4-87915040 e^6 \[Lambda]-13824 e^6 \[Pi]^4 \[Lambda]+42258240 e^4 \[Lambda]^2+102816 e^4 \[Pi]^4 \[Lambda]^2+3685500 e^2 \[Lambda]^3-12960 e^2 \[Pi]^4 \[Lambda]^3-4678965 \[Lambda]^4-10368 \[Pi]^4 \[Lambda]^4-27440640 e^8 Zeta[3]+112596480 e^6 \[Lambda] Zeta[3]+40357440 e^4 \[Lambda]^2 Zeta[3]+4898880 e^2 \[Lambda]^3 Zeta[3]-486000 \[Lambda]^4 Zeta[3]-31104000 e^8 Zeta[5]-87091200 e^6 \[Lambda] Zeta[5]-20217600 e^4 \[Lambda]^2 Zeta[5]);

(* Four-loop beta function of coupling e *)
betaE=e^3/3+4 e^5+(106 e^7)/9-e \[Epsilon]+2 e^5 \[Lambda]-(e^3 \[Lambda]^2)/4+(-131512 e^9+70848 e^7 \[Lambda]-22518 e^5 \[Lambda]^2+1701 e^3 \[Lambda]^3+65664 e^9 Zeta[3])/1944;

(* Four-loop beta function of coupling lambda *)
betaLambda=24 e^4-12 e^2 \[Lambda]-2 \[Epsilon] \[Lambda]+5 \[Lambda]^2+1/3 (-832 e^6+316 e^4 \[Lambda]+84 e^2 \[Lambda]^2-45 \[Lambda]^3)+1/216 (-244896 e^8+597712 e^6 \[Lambda]-214812 e^4 \[Lambda]^2-11664 e^2 \[Lambda]^3+16659 \[Lambda]^4+248832 e^8 Zeta[3]+62208 e^6 \[Lambda] Zeta[3]-124416 e^4 \[Lambda]^2 Zeta[3]+10368 \[Lambda]^4 Zeta[3])+1/19440 (764186880 e^10+1285632 e^10 \[Pi]^4+32010480 e^8 \[Lambda]-2083968 e^8 \[Pi]^4 \[Lambda]-366353480 e^6 \[Lambda]^2+254016 e^6 \[Pi]^4 \[Lambda]^2+181278000 e^4 \[Lambda]^3+248832 e^4 \[Pi]^4 \[Lambda]^3+2456730 e^2 \[Lambda]^4-93312 e^2 \[Pi]^4 \[Lambda]^4-9689625 \[Lambda]^5+25920 \[Pi]^4 \[Lambda]^5-210954240 e^10 Zeta[3]+129841920 e^8 \[Lambda] Zeta[3]+262051200 e^6 \[Lambda]^2 Zeta[3]+101684160 e^4 \[Lambda]^3 Zeta[3]+21578400 e^2 \[Lambda]^4 Zeta[3]-9992160 \[Lambda]^5 Zeta[3]+49766400 e^10 Zeta[5]-752716800 e^8 \[Lambda] Zeta[5]-410572800 e^6 \[Lambda]^2 Zeta[5]+77760000 e^4 \[Lambda]^3 Zeta[5]-7776000 e^2 \[Lambda]^4 Zeta[5]-14774400 \[Lambda]^5 Zeta[5]);

(* Four-loop anomalous dimension of scalar field phi *)
gammaPhi=1/12 (40 e^4+3 \[Lambda]^2)+e^2 (-3+\[Xi])+1/432 (13304 e^6+2808 e^4 \[Lambda]+1080 e^2 \[Lambda]^2-135 \[Lambda]^3-5184 e^4 \[Lambda] Zeta[3])+1/25920 (2702800 e^8-20736 e^8 \[Pi]^4+4757760 e^6 \[Lambda]+9216 e^6 \[Pi]^4 \[Lambda]-1031040 e^4 \[Lambda]^2-4320 e^4 \[Pi]^4 \[Lambda]^2+32940 e^2 \[Lambda]^3+66825 \[Lambda]^4+4452480 e^8 Zeta[3]-483840 e^6 \[Lambda] Zeta[3]+734400 e^4 \[Lambda]^2 Zeta[3]-25920 e^2 \[Lambda]^3 Zeta[3]-10627200 e^8 Zeta[5]-4147200 e^6 \[Lambda] Zeta[5]+518400 e^4 \[Lambda]^2 Zeta[5]);
